A framework for analyzing ecological trait-based models in multi-dimensional niche spaces

We develop an theoretical approach for predicting biodiversity in multi-dimensional niche spaces, arising due to ecological drivers such as competitive exclusion. The novelty of our approach relies on the fact that ecological niches are described by sequences of strings, which allows us to describe multiple traits. We define the mathematical framework for analyzing pattern forming instabilities in these models, showing surprisingly that the analytic linear theory predicts the asymptotically long time population distributions of niches in the model. We propose a test for identifying ecological drivers in biodiversity distributions, based on representing ecosystem data by means of a certain transform introduced in the theory.

==> Analytical_treatment.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    105201,       2310]
NotebookOptionsPosition[    100751,       2171]
NotebookOutlinePosition[    101116,       2187]
CellTagsIndexPosition[    101073,       2184]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case \[CapitalDelta] = 2 L = 4", "Section",
 CellChangeTimes->{{3.611060644375591*^9, 3.611060653383302*^9}, 
   3.612872061004724*^9, {3.6185799822451887`*^9, 3.6185799895583143`*^9}, {
   3.618595052758502*^9, 3.618595055503648*^9}, {3.619786794412478*^9, 
   3.619786797156191*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "2"}], ";", 
  RowBox[{"L", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.609689929889497*^9, 3.609689936613813*^9}, {
   3.609695086567818*^9, 3.609695088103993*^9}, {3.609850253026607*^9, 
   3.60985025309032*^9}, {3.609851401467151*^9, 3.609851406523418*^9}, {
   3.609853723858995*^9, 3.60985372391472*^9}, {3.60986526019096*^9, 
   3.609865260221313*^9}, {3.609865500853407*^9, 3.609865500917212*^9}, {
   3.609866821830027*^9, 3.609866821925696*^9}, {3.609867277573932*^9, 
   3.609867277669644*^9}, {3.609869852444336*^9, 3.609869855694291*^9}, {
   3.610127116344238*^9, 3.61012711640778*^9}, {3.61019609040919*^9, 
   3.610196090463001*^9}, {3.610197780880401*^9, 3.610197781455294*^9}, {
   3.610199649576666*^9, 3.61019964963211*^9}, {3.610200617867541*^9, 
   3.610200617928482*^9}, {3.610212312011027*^9, 3.610212312050772*^9}, {
   3.610300015278695*^9, 3.610300015366315*^9}, {3.610300057271264*^9, 
   3.610300057350817*^9}, {3.610365390732828*^9, 3.610365393510161*^9}, {
   3.610365430693529*^9, 3.610365438629325*^9}, {3.610365658173519*^9, 
   3.610365662653281*^9}, {3.610365708150586*^9, 3.610365708246618*^9}, {
   3.610366519863336*^9, 3.61036651993324*^9}, {3.610371351662625*^9, 
   3.610371351726666*^9}, {3.610800731583907*^9, 3.610800742048415*^9}, {
   3.610800819728362*^9, 3.610800821055885*^9}, {3.610801055255678*^9, 
   3.610801055327239*^9}, {3.610801380560632*^9, 3.610801386112304*^9}, 
   3.610801704071782*^9, {3.610803593336272*^9, 3.610803593416234*^9}, {
   3.61080366312079*^9, 3.610803663249853*^9}, 3.611052896936222*^9, {
   3.611053275897264*^9, 3.611053275985814*^9}, {3.611054472000697*^9, 
   3.611054472072265*^9}, {3.611054539551597*^9, 3.611054539607864*^9}, {
   3.611054820008212*^9, 3.611054820103902*^9}, {3.611054976809029*^9, 
   3.611054976888643*^9}, {3.611058100801722*^9, 3.611058100857134*^9}, {
   3.611058575792809*^9, 3.611058575872803*^9}, {3.611058876393271*^9, 
   3.611058876448827*^9}, {3.611059563993462*^9, 3.611059564345225*^9}, {
   3.611059848058402*^9, 3.611059848297975*^9}, {3.611060834737631*^9, 
   3.611060834921448*^9}, {3.611419171233244*^9, 3.611419171313431*^9}, {
   3.611419426123473*^9, 3.611419426185428*^9}, {3.611940135750312*^9, 
   3.611940135797397*^9}, {3.611940239758045*^9, 3.611940239813434*^9}, {
   3.612028772137432*^9, 3.612028772209636*^9}, {3.612184252613387*^9, 
   3.612184252708546*^9}, {3.612185681548668*^9, 3.612185681612348*^9}, {
   3.612722281877251*^9, 3.612722281957372*^9}, {3.61278186103568*^9, 
   3.612781861082639*^9}, {3.612781900738499*^9, 3.612781900803426*^9}, {
   3.61278194587443*^9, 3.612781946155313*^9}, 3.612782098107471*^9, {
   3.61278226246693*^9, 3.612782262490447*^9}, {3.612783814171745*^9, 
   3.612783814210874*^9}, {3.61278933546074*^9, 3.612789335532009*^9}, 
   3.612872061005089*^9, {3.612874247415413*^9, 3.612874249319189*^9}, {
   3.612874380031176*^9, 3.612874400079342*^9}, {3.612874440344035*^9, 
   3.612874440431773*^9}, {3.612874507145018*^9, 3.612874507215469*^9}, {
   3.612874542592139*^9, 3.612874543831332*^9}, {3.612874593935085*^9, 
   3.612874593991128*^9}, {3.612874624575184*^9, 3.61287462463145*^9}, {
   3.612874664887421*^9, 3.612874679353859*^9}, {3.612874968577054*^9, 
   3.612874999488934*^9}, {3.612875372217005*^9, 3.612875413097939*^9}, {
   3.612888188483022*^9, 3.612888188538709*^9}, {3.61288828646034*^9, 
   3.612888294778227*^9}, {3.612888434866741*^9, 3.61288843500992*^9}, {
   3.612888519459792*^9, 3.612888519498028*^9}, {3.612888572595523*^9, 
   3.612888572666572*^9}, {3.61288860977055*^9, 3.612888609810214*^9}, {
   3.612888902258296*^9, 3.612888902306262*^9}, {3.612889047987006*^9, 
   3.612889048082711*^9}, {3.612889124019691*^9, 3.612889124074617*^9}, {
   3.612889522387765*^9, 3.612889522434981*^9}, {3.612889922683275*^9, 
   3.612889926266298*^9}, {3.612890014467994*^9, 3.612890014555155*^9}, {
   3.61289007862813*^9, 3.612890078722677*^9}, {3.61289031972269*^9, 
   3.612890321602419*^9}, {3.612890633643012*^9, 3.612890633843675*^9}, {
   3.612890685755503*^9, 3.612890685802775*^9}, {3.612890742603809*^9, 
   3.612890742674607*^9}, {3.612890796898924*^9, 3.612890796963053*^9}, 
   3.612890995146918*^9, {3.6131362629410677`*^9, 3.613136263671051*^9}, {
   3.6131432673037863`*^9, 3.613143267372025*^9}, {3.613144232153487*^9, 
   3.6131442334415607`*^9}, {3.613144298934683*^9, 3.6131443001636457`*^9}, {
   3.61314988249151*^9, 3.613149884727496*^9}, {3.6131499167478456`*^9, 
   3.613149916871359*^9}, {3.6131504830679827`*^9, 3.613150523838097*^9}, {
   3.614852351720106*^9, 3.6148523517771683`*^9}, {3.6185799248539658`*^9, 
   3.618579924895295*^9}, {3.61866410838735*^9, 3.618664116123697*^9}}],

Cell[TextData[{
 "Equazione LV:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox["d", "dt"], 
     SubscriptBox["X", "I"]}], "=", 
    RowBox[{
     SubscriptBox["X", "I"], "(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["1", "c"], 
       RowBox[{
        SubscriptBox["\[Sum]", "J"], 
        RowBox[{
         SubscriptBox["G", "IJ"], 
         SubscriptBox["X", "J"]}]}]}]}], ")"}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.610368142059664*^9, 3.610368492163629*^9}, {
   3.610370422548619*^9, 3.610370464982964*^9}, {3.610371443789058*^9, 
   3.610371459261295*^9}, {3.610371533230617*^9, 3.610371669264104*^9}, {
   3.61037174191306*^9, 3.610371744897759*^9}, {3.610800645837769*^9, 
   3.610800653477367*^9}, {3.611054651115974*^9, 3.611054652123188*^9}, {
   3.611058266726864*^9, 3.611058301276705*^9}, {3.61105843971906*^9, 
   3.611058463899676*^9}, {3.611058506868281*^9, 3.611058509819511*^9}, {
   3.611418205422207*^9, 3.611418235238919*^9}, 3.611418443043057*^9, {
   3.611419150901529*^9, 3.611419158641927*^9}, {3.611576012637128*^9, 
   3.611576057978044*^9}, {3.611667873640737*^9, 3.611667874906598*^9}, {
   3.611676884364749*^9, 3.611676897552521*^9}, 3.61287206100601*^9, {
   3.6185799688273687`*^9, 3.618579969943448*^9}, {3.61858001696039*^9, 
   3.6185800169604197`*^9}, {3.618580048440976*^9, 3.618580048554858*^9}}],

Cell["Competition kernels", "Text",
 CellChangeTimes->{{3.611064931584422*^9, 3.611064938936352*^9}, {
   3.6115765232343*^9, 3.611576524538136*^9}, {3.611578180098585*^9, 
   3.611578181994528*^9}, {3.612789518882169*^9, 3.61278952292195*^9}, 
   3.612872061006128*^9, {3.619786871804286*^9, 3.619786877164544*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", "d_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["d", "R"], ")"}], "\[Sigma]"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.611419144290887*^9, 3.611419144346815*^9}, {
   3.611419308188183*^9, 3.611419308770096*^9}, {3.611576508063259*^9, 
   3.611576516685647*^9}, {3.611940118119618*^9, 3.611940130215111*^9}, {
   3.612090957832628*^9, 3.612090958061793*^9}, 3.612872061006392*^9, {
   3.618579978346629*^9, 3.618580001001553*^9}, {3.6185800327849483`*^9, 
   3.618580032837409*^9}}],

Cell["\<\
Carrying capacity -- sum over the columns of the comp. kernel\
\>", "Text",
 CellChangeTimes->{{3.611578188898536*^9, 3.611578191778491*^9}, {
   3.611676892928758*^9, 3.611676895208837*^9}, 3.612872061006843*^9, {
   3.619786881644545*^9, 3.619786891220861*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"HammingDistance", "[", 
         RowBox[{
          RowBox[{"IntegerString", "[", 
           RowBox[{"i", ",", "\[CapitalDelta]", ",", "L"}], "]"}], ",", 
          RowBox[{"IntegerString", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]", ",", "L"}], "]"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]", "L"], "-", "1"}]}], "}"}]}], 
      "]"}], "//", "Total"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", ">", "0"}], ",", 
       RowBox[{"R", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.61272214502859*^9, 3.612722276721208*^9}, 
   3.612872061007221*^9, {3.618580038348178*^9, 3.6185800415215607`*^9}, {
   3.618664171976801*^9, 3.618664173042609*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["2", "\[Sigma]"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "R"], ")"}], "\[Sigma]"]}]]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["3", "\[Sigma]"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "R"], ")"}], "\[Sigma]"]}]]}], "+", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["4", "\[Sigma]"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "R"], ")"}], "\[Sigma]"]}]], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["R", 
      RowBox[{"-", "\[Sigma]"}]]}]]}]}]], "Output",
 CellChangeTimes->{{3.612872374973304*^9, 3.612872378523154*^9}, 
   3.612872538458179*^9, 3.6128742590147*^9, {3.612874423881288*^9, 
   3.612874451257625*^9}, 3.612874521188179*^9, 3.612874560869621*^9, {
   3.612874611753432*^9, 3.612874695489381*^9}, {3.612874971976231*^9, 
   3.612874997576326*^9}, {3.612875384696931*^9, 3.612875405811213*^9}, 
   3.612875443886824*^9, 3.612888192137546*^9, 3.612888376658204*^9, 
   3.612888438850509*^9, 3.612888523015354*^9, 3.612888580418589*^9, 
   3.612888613102396*^9, 3.612888908635085*^9, 3.612889051368928*^9, 
   3.612889133778531*^9, 3.612889529360072*^9, 3.612889929926688*^9, 
   3.612890018014465*^9, 3.612890082812131*^9, 3.612890329838845*^9, 
   3.612890637924368*^9, 3.612890696140742*^9, 3.612890745581481*^9, 
   3.612890800856223*^9, {3.613136269756454*^9, 3.613136283203947*^9}, {
   3.613143271818616*^9, 3.61314328494456*^9}, 3.613143952841053*^9, 
   3.6131442465824757`*^9, 3.6131443038553877`*^9, {3.613149892361556*^9, 
   3.613149919966062*^9}, {3.613150055603887*^9, 3.6131500651696157`*^9}, {
   3.613150489498528*^9, 3.61315052695789*^9}, 3.613150649788167*^9, 
   3.613152191369401*^9, 3.614852362012925*^9, {3.6148532575393972`*^9, 
   3.614853279664625*^9}, 3.6185799403409243`*^9, 3.6185800070775146`*^9, 
   3.618580060471086*^9, 3.6185973861673317`*^9, 3.618663125869926*^9, {
   3.618664089921353*^9, 3.618664119755071*^9}, 3.618664942113656*^9, 
   3.618676188504196*^9, 3.618677497049728*^9, 3.618682185228399*^9, 
   3.618688268839042*^9, 3.618775119085152*^9, 3.619786893066299*^9}]
}, Open  ]],

Cell["The specific value we need in simulations", "Text",
 CellChangeTimes->{{3.612789528978027*^9, 3.612789534473844*^9}, 
   3.612872061008353*^9, {3.619786897244543*^9, 3.61978690647621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "\[Rule]", "2"}], ",", 
     RowBox[{"R", "\[Rule]", "1"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.612789346849427*^9, 3.61278936172552*^9}, {
   3.612805062878306*^9, 3.612805063053603*^9}, {3.612807156465366*^9, 
   3.612807157323225*^9}, {3.6128088593155737`*^9, 3.612808861504382*^9}, {
   3.612808898559124*^9, 3.612808900026697*^9}, {3.612871695440531*^9, 
   3.612871697622871*^9}, 3.612872061008538*^9, {3.612872634783756*^9, 
   3.612872636552426*^9}, {3.612872794264105*^9, 3.612872797504242*^9}, {
   3.6131432899702787`*^9, 3.613143290034459*^9}, {3.613150058479556*^9, 
   3.61315005853788*^9}, {3.6185799473870163`*^9, 3.618579947478154*^9}, {
   3.6185800653486557`*^9, 3.618580065409767*^9}, {3.618664496300485*^9, 
   3.618664496379429*^9}, {3.61866491416468*^9, 3.618664914235169*^9}}],

Cell[BoxData["2.5819053497696958`"], "Output",
 CellChangeTimes->{{3.612872375017616*^9, 3.6128723785493*^9}, 
   3.612872539359236*^9, 3.612872636854095*^9, 3.61287279789517*^9, 
   3.612874259021395*^9, {3.612874423887793*^9, 3.612874451293115*^9}, 
   3.612874521214201*^9, 3.612874560902769*^9, {3.612874611759687*^9, 
   3.612874695538759*^9}, {3.61287497202359*^9, 3.612874997605924*^9}, {
   3.612875384730178*^9, 3.612875405844863*^9}, 3.612875443915916*^9, 
   3.612888192969308*^9, 3.612888376676243*^9, 3.612888438882611*^9, 
   3.612888523050087*^9, 3.612888580496154*^9, 3.61288861313855*^9, 
   3.612888908664638*^9, 3.612889051404718*^9, 3.612889133849595*^9, 
   3.61288952939066*^9, 3.612889929975832*^9, 3.612890018037248*^9, 
   3.612890082856199*^9, 3.612890329992577*^9, 3.61289063796014*^9, 
   3.612890696188841*^9, 3.612890745611091*^9, 3.612890800890867*^9, {
   3.613136273169837*^9, 3.613136284551324*^9}, {3.613143274906457*^9, 
   3.613143291313157*^9}, 3.613143952981606*^9, 3.613144246593141*^9, 
   3.613144303879477*^9, {3.613149892385869*^9, 3.6131499199930353`*^9}, {
   3.613150060515283*^9, 3.613150066192733*^9}, {3.613150489520157*^9, 
   3.613150526979103*^9}, {3.613150625023377*^9, 3.613150649809018*^9}, 
   3.6131521913951197`*^9, 3.614852363150193*^9, 3.61485325852601*^9, 
   3.618579947849265*^9, 3.6185800096284513`*^9, {3.618580061701209*^9, 
   3.618580065748281*^9}, 3.618597387119748*^9, 3.618663125876285*^9, {
   3.618664091048578*^9, 3.618664136801917*^9}, 3.618664496671204*^9, 
   3.618664914776113*^9, 3.618676188583441*^9, 3.618677497097282*^9, 
   3.61868218524883*^9, 3.618688269897906*^9, 3.618775119209813*^9, 
   3.619786907530803*^9}]
}, Open  ]],

Cell[TextData[{
 "Function f(d(I,J)) = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "IJ"], TraditionalForm]]],
 ", of the Jacobian evaluated on the FP x=1:"
}], "Text",
 CellChangeTimes->{{3.610366973796639*^9, 3.610366993771197*^9}, {
   3.610368619081774*^9, 3.610368619081832*^9}, {3.610370544032118*^9, 
   3.610370549996168*^9}, {3.610731833110301*^9, 3.610731836453968*^9}, {
   3.611578282706434*^9, 3.611578287186671*^9}, {3.612185788033982*^9, 
   3.612185801513797*^9}, 3.612872061010425*^9, {3.619786917516553*^9, 
   3.619786961444493*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "c"]}], 
   RowBox[{"G", "[", "d", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.610366994882606*^9, 3.610366996780757*^9}, {
   3.610367079334054*^9, 3.610367083981485*^9}, {3.610370519943828*^9, 
   3.610370523424534*^9}, {3.610371230200325*^9, 3.610371234663087*^9}, {
   3.610373460704483*^9, 3.610373474058273*^9}, 3.610373661726116*^9, 
   3.610379655365746*^9, {3.611054120316012*^9, 3.611054127067894*^9}, 
   3.611058324436892*^9, {3.611058500461074*^9, 3.611058503612942*^9}, {
   3.611061144791042*^9, 3.611061145326088*^9}, {3.611063575248048*^9, 
   3.611063576423556*^9}, 3.611064839292753*^9, {3.611064945566018*^9, 
   3.611064946478236*^9}, 3.611418229320087*^9, {3.611419147644351*^9, 
   3.611419147708354*^9}, {3.611419548896535*^9, 3.611419552845011*^9}, 
   3.611576380298982*^9, {3.611576485121629*^9, 3.611576506574079*^9}, {
   3.611576825423278*^9, 3.61157684491841*^9}, {3.611578258847971*^9, 
   3.611578277709466*^9}, 3.612872061010651*^9, {3.6185800777421303`*^9, 
   3.618580078672064*^9}}],

Cell["Matrix J", "Text",
 CellChangeTimes->{{3.610731924950365*^9, 3.610731934654065*^9}, {
   3.611578292811044*^9, 3.611578294251083*^9}, 3.61287206101204*^9, {
   3.619787000924851*^9, 3.619787003820375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "L_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"HammingDistance", "[", 
         RowBox[{
          RowBox[{"IntegerString", "[", 
           RowBox[{"i", ",", "\[CapitalDelta]", ",", "L"}], "]"}], ",", " ", 
          RowBox[{"IntegerString", "[", 
           RowBox[{"j", ",", "\[CapitalDelta]", ",", "L"}], "]"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]", "L"], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]", "L"], "-", "1"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Sigma]", ">", "0"}], ",", 
        RowBox[{"R", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.610365371497233*^9, 3.610365387386717*^9}, {
   3.610365422291328*^9, 3.610365427427755*^9}, 3.610365459507642*^9, {
   3.610365759650288*^9, 3.610365759803259*^9}, {3.610365986970243*^9, 
   3.61036600482644*^9}, 3.610366244331782*^9, {3.61036646176263*^9, 
   3.610366465827763*^9}, {3.61036675435346*^9, 3.61036675984113*^9}, {
   3.610367024522967*^9, 3.610367029137054*^9}, {3.610368597137437*^9, 
   3.610368597377246*^9}, {3.610369479002176*^9, 3.610369515657885*^9}, 
   3.6128720610124*^9, {3.6148523972723703`*^9, 3.6148524099595413`*^9}, {
   3.619786967556761*^9, 3.619786998331499*^9}}],

Cell["\<\
Spectrum of Hamming matrices. Definitions follow the main text:\
\>", "Text",
 CellChangeTimes->{{3.610199863574181*^9, 3.610199888606135*^9}, {
   3.610368658516268*^9, 3.61036866499581*^9}, {3.610371373828282*^9, 
   3.610371374412335*^9}, {3.612789948339087*^9, 3.612789971611957*^9}, 
   3.612872061012835*^9, {3.619787014532584*^9, 3.619787034213763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"Exp", "[", 
    FractionBox[
     RowBox[{"I", " ", "2", "\[Pi]"}], "\[CapitalDelta]"], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["\[Omega]", "p"], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"\[CapitalDelta]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"DiagonalMatrix", "[", "\[CapitalOmega]list", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.610198744859114*^9, 3.610198803073849*^9}, 
   3.612872061013154*^9, {3.61978704946733*^9, 3.619787051248955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.610198804395472*^9, 3.610198806362573*^9}, 
   3.612872061013647*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.612872375095154*^9, 3.612872378607285*^9}, 
   3.612874259112719*^9, {3.612874424021744*^9, 3.612874451364243*^9}, 
   3.612874521263221*^9, 3.612874560976138*^9, {3.612874611903066*^9, 
   3.612874695625291*^9}, {3.612874972104967*^9, 3.612874997705151*^9}, {
   3.612875384795479*^9, 3.612875405956557*^9}, 3.612875443970809*^9, 
   3.612888197503056*^9, 3.612888376729433*^9, 3.612888438938398*^9, 
   3.612888523164715*^9, 3.612888580822606*^9, 3.612888613210659*^9, 
   3.612888908723307*^9, 3.612889051456971*^9, 3.612889134154918*^9, 
   3.612889529457488*^9, 3.612889930069429*^9, 3.612890018107236*^9, 
   3.612890082938838*^9, 3.612890330337895*^9, 3.612890638054697*^9, 
   3.612890696352516*^9, 3.612890745704999*^9, 3.612890800992803*^9, 
   3.6131439531031113`*^9, 3.613144246745009*^9, 3.6131443039400587`*^9, {
   3.613149892446125*^9, 3.61314992004633*^9}, {3.6131504895790052`*^9, 
   3.6131505270367393`*^9}, 3.613150649864553*^9, 3.613152191445036*^9, 
   3.6148525006943893`*^9, 3.6185823139075336`*^9, 3.618598456782824*^9, 
   3.618677497485168*^9, 3.618682185320382*^9, 3.618688279798739*^9, 
   3.618775119312073*^9, 3.619787053302828*^9}]
}, Open  ]],

Cell["Function B contains the definition of the actual matrix", "Text",
 CellChangeTimes->{{3.610800870021717*^9, 3.610800871541544*^9}, {
   3.612789974210545*^9, 3.61278998953817*^9}, 3.612872061014754*^9, {
   3.619787058388411*^9, 3.619787067636445*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"f", "[", 
    RowBox[{"L", "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "1"}], "L"], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        SubscriptBox["k", "l"], ",", "0"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.610129132080916*^9, 3.610129134512117*^9}, {
   3.610198728215718*^9, 3.610198732744263*^9}, 3.610198789926599*^9, {
   3.610199393792228*^9, 3.610199417010035*^9}, {3.61019991776913*^9, 
   3.6101999181223*^9}, {3.610200554801567*^9, 3.610200554867137*^9}, {
   3.610212347566254*^9, 3.610212347644497*^9}, {3.610212435700307*^9, 
   3.610212435772253*^9}, {3.610367151303068*^9, 3.610367153310717*^9}, {
   3.61037080487933*^9, 3.610370806817165*^9}, 3.610370863119519*^9, 
   3.612872061015017*^9}],

Cell["Spectrum of matrix J", "Text",
 CellChangeTimes->{{3.610800905005649*^9, 3.610800911381386*^9}, {
   3.610801368094347*^9, 3.610801370405453*^9}, {3.612789992426196*^9, 
   3.612789997569959*^9}, 3.612872061015455*^9, {3.619787092455153*^9, 
   3.619787096436505*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spJ", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Sum", "@@", 
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "x"], ",", "0", ",", 
             RowBox[{"\[CapitalDelta]", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
         RowBox[{"B", "*", 
          RowBox[{"KroneckerProduct", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"MatrixPower", "[", 
              RowBox[{"\[CapitalOmega]", ",", 
               SubscriptBox["k", "i"]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}], 
        "]"}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", ">", "0"}], ",", 
         RowBox[{"\[Sigma]", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
    "Diagonal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.610800929122892*^9, 3.610800929618818*^9}, 
   3.610801082292479*^9, {3.610801366379528*^9, 3.610801366595459*^9}, {
   3.61141934825944*^9, 3.611419351755696*^9}, {3.612091340609435*^9, 
   3.612091359229863*^9}, 3.612872061015867*^9, {3.612890918920012*^9, 
   3.612890939952499*^9}, {3.619787072155341*^9, 3.619787090258892*^9}}],

Cell["Region of stability of the fixed point", "Text",
 CellChangeTimes->{{3.599483890212695*^9, 3.599483894908274*^9}, 
   3.599570573711829*^9, {3.611663821366028*^9, 3.61166382253391*^9}, {
   3.6127900041623*^9, 3.612790007115538*^9}, 3.612872061016306*^9, {
   3.61978710664461*^9, 3.619787111684852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Max", "[", "spJ", "]"}], "<", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]", ",", "1", ",", "15"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"BoundaryStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "Blue", "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.612872061016528*^9, {3.612874390130223*^9, 3.612874513618283*^9}, {
   3.612874548235588*^9, 3.612874550962148*^9}, {3.612874599202366*^9, 
   3.612874688906501*^9}, {3.61287495898812*^9, 3.6128750075465*^9}, {
   3.612875378978979*^9, 3.612875421047397*^9}, 3.618582330551156*^9, {
   3.619787114562391*^9, 3.619787114753161*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxlmXtcjNv3x6ci10kyhZlK1zEVwjHTcWtvho7jOgq5dEaFxJCk0zGEchn3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   "], {{{}, {}, {}, {}, {}}, 
    {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1HegTXUAwPH7zGevR2Q+4z2ekRlly8iIR2SFIruyGkR2iez3bFlFZWQU
KrsiZJcVRVFmEyGSz48/Pvd7fr9zzr3nnPu7N7ZznxYvRkUikW5eVmvY/tPL
X/xB5aj7+7pSJkUkskf3MoShvE5Z8/t0P5vZyhbKmT+gB9nGl3xBefOH9Fu+
4jrV2U4LvqO9Y2rov9TkybDPXEn9j1pc5BIPU5qe4RrDsY5rpc/Tm6doa661
1uYyv/E7D/EC4SG05RHHtdFHtY9W1Wpkpo5xJn1M29HSdlntSz+eDtdqrn24
Pu0fPi+cx4PUNc6j9bQDrWyX0wG8RCfqmeuo9fVlbaCPE0d942LaQJ8J92W7
vL7Cq3SmsblntYkO1Ce0KaXD+xiX0oaaqF30OKcZRKNwXrgP+xqHcxlMa+PX
9Ptw37Z36ym+YRfHOEoz+77WnezgCIfD+5pPCN8d8ZSgeLgOilCUQhQmNjwn
ClCQvOQnX3juPEBuYshFzrBOyE4OspCNrFQnAxmJJj3pqEIa0pKS1KSiMlGk
4E74Iej/YX1pL62olahAS+MedA/PlEpc4Dy3uUVCOIdz/MpNblCCCvzCWf7h
GsU5w8/8RDWuEk9zn9k8rEf+DuuTK+GZ08a+RH0urOfwfesJTjKcKgwLa5sR
/MCPjGI0I3mTN8jLW4xlDG8zjnxMYCLjmcwk8jOVJKYwjWQKMIOZTGc2syjI
XN5hDvOZRyEWsogFvMe7xLKE91nMh3xAYZaxnKV8xAqKsIrVrORj1lCUtazj
Ez5lPcX4nA18xiY2EkeMJTCDHEwnO9PIRjJZSSILU8nMFDIxmYxMIgMTSc8E
0jGeaMaSloWkITWpSHl/+d37T74Lry2cwQ==
      "]]}}],
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["R", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{0, 3}, {1, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.612872376723365*^9, 3.612872380263002*^9}, 
   3.612874262539129*^9, 3.612874393029577*^9, 3.612874424630279*^9, 
   3.612874454726684*^9, {3.612874490085305*^9, 3.612874521780274*^9}, 
   3.612874576288211*^9, {3.61287461563004*^9, 3.61287471082386*^9}, {
   3.612874961328199*^9, 3.612875012872304*^9}, {3.612875386551882*^9, 
   3.612875408625514*^9}, 3.612875452823366*^9, 3.612888201546833*^9, 
   3.612888378462161*^9, 3.612888440938404*^9, 3.612888527300687*^9, 
   3.612888586505169*^9, 3.61288862881346*^9, 3.612888910469607*^9, 
   3.612889053418407*^9, 3.612889138013981*^9, 3.612889534636929*^9, 
   3.612889945600554*^9, 3.612890019996004*^9, 3.61289008678786*^9, 
   3.612890640147896*^9, 3.612890698975382*^9, 3.612890754494994*^9, 
   3.612890880614502*^9, 3.613143955692597*^9, 3.6131442535878897`*^9, 
   3.613144305618074*^9, {3.613149893442305*^9, 3.6131499222698183`*^9}, {
   3.613150492258829*^9, 3.613150527952857*^9}, 3.6131506507451878`*^9, 
   3.613152192400836*^9, 3.618582332294949*^9, 3.6185984622860003`*^9, 
   3.618677504929285*^9, 3.618682193376855*^9, 3.618688290182849*^9, 
   3.618775122969041*^9, 3.619787116690413*^9}]
}, Open  ]],

Cell["Diagonaliser", "Text",
 CellChangeTimes->{{3.611329998131484*^9, 3.611330012371405*^9}, {
   3.611331021491901*^9, 3.611331044163567*^9}, {3.612790019490342*^9, 
   3.612790037386101*^9}, {3.612790085586554*^9, 3.612790085874037*^9}, {
   3.612794725651795*^9, 3.612794728635715*^9}, 3.612872061021772*^9, {
   3.619787120548562*^9, 3.619787128028957*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "=", 
   RowBox[{"FourierMatrix", "[", "\[CapitalDelta]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.611329722304698*^9, 3.61132978707051*^9, 
  3.612872061021949*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"L", "\[Equal]", "1"}], ",", "F\[CapitalDelta]", ",", 
     RowBox[{"KroneckerProduct", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{"F\[CapitalDelta]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]", "//", "Transpose"}], "//", "MatrixForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.611329829952806*^9, 3.611329858655625*^9}, 
   3.611940220238797*^9, 3.612795783117612*^9, {3.612795952506288*^9, 
   3.612796000577396*^9}, 3.612872061022531*^9, 3.612874276613802*^9, {
   3.61877509799467*^9, 3.618775099829664*^9}}],

Cell["Eigenvectors reordering. ", "Text",
 CellChangeTimes->{{3.619787141869201*^9, 3.619787147996327*^9}}],

Cell["\<\
The following routine counts how many times the K axis is crossed, and can be \
downloaded from 
http://mathematica.stackexchange.com/questions/10640/find-zero-crossing-in-a-\
list\
\>", "Text",
 CellChangeTimes->{{3.612114054594109*^9, 3.612114070674802*^9}, {
   3.612114392003401*^9, 3.61211440705889*^9}, 3.612872061036106*^9, {
   3.619787156068765*^9, 3.619787190356863*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroCrossings", "[", "l_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", ",", "u", ",", "v"}], "}"}], ",", 
    RowBox[{
     RowBox[{"t", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sign", "[", "l", "]"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", "l", "]"}], "]"}]}], "}"}], "//", 
       "Transpose"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"List", " ", "of"}], "-", "1"}], ",", "0", ",", 
       RowBox[{"1", " ", "only"}]}], "*)"}], 
     RowBox[{"u", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"First", "[", "#", "]"}], "\[NotEqual]", "0"}], "&"}]}], 
       "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"Ignore", " ", "zeros"}], " ", "*)"}], 
     RowBox[{"v", "=", 
      RowBox[{"Split", "[", 
       RowBox[{"u", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"First", "[", "#1", "]"}], "\[Equal]", 
          RowBox[{"First", "[", "#2", "]"}]}], "&"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Group", " ", "into", " ", "runs", " ", "of"}], "+", "and", 
       "-", "values"}], "*)"}], 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Most", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "&"}], "/@", 
          "v"}], "]"}], ",", 
        RowBox[{"Rest", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "&"}], "/@", 
          "v"}], "]"}]}], "}"}], "//", "Transpose"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.612113495990892*^9, 3.612113495992817*^9}, {
   3.612113550999009*^9, 3.612113553068609*^9}, 3.61287206103686*^9}],

Cell["The wavelengths k reordered:", "Text",
 CellChangeTimes->{{3.612805404353405*^9, 3.6128054759133043`*^9}, 
   3.61287206103749*^9, {3.619787352172374*^9, 3.619787366756545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ksList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"zeroCrossings", "[", 
      RowBox[{
      "\[CapitalPi]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      "]"}], "//", "Length"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      SuperscriptBox["\[CapitalDelta]", "L"]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6127976127968893`*^9, 3.6127976162481003`*^9}, 
   3.612872061037939*^9, {3.612874308186665*^9, 3.612874310744715*^9}, {
   3.618775129913409*^9, 3.618775130360859*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "15", ",", "7", ",", "8", ",", "3", ",", "12", ",", "4", ",", 
   "11", ",", "1", ",", "14", ",", "6", ",", "9", ",", "2", ",", "13", ",", 
   "5", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{{3.612872378070371*^9, 3.612872381551987*^9}, 
   3.612874263687705*^9, 3.612874311275106*^9, 3.612874425253423*^9, 
   3.612874455723212*^9, 3.612874522122715*^9, 3.612874578253911*^9, {
   3.612874616419587*^9, 3.612874681602452*^9}, 3.612874712824348*^9, {
   3.612874976512234*^9, 3.612875014798187*^9}, 3.612875387681885*^9, 
   3.612875443460427*^9, 3.612888216773978*^9, 3.612888378629023*^9, 
   3.612888441254337*^9, 3.612888527465105*^9, 3.61288858713831*^9, 
   3.612888629338098*^9, 3.612888910669231*^9, 3.612889053824813*^9, 
   3.612889138274056*^9, 3.61288953519939*^9, 3.61288994618171*^9, 
   3.612890020282547*^9, 3.612890086982662*^9, 3.612890640319298*^9, 
   3.612890699277076*^9, 3.612890755078604*^9, 3.612890896372094*^9, 
   3.613143957049614*^9, 3.613144254068017*^9, 3.6131443057634077`*^9, {
   3.613149893617957*^9, 3.613149922741128*^9}, {3.613150493037052*^9, 
   3.61315052814659*^9}, 3.613150650943849*^9, 3.613152192538641*^9, 
   3.6185823580889482`*^9, 3.618677505368089*^9, 3.618682193834097*^9, 
   3.618688309188887*^9, {3.618775123770605*^9, 3.618775131858582*^9}, 
   3.619787387969986*^9}]
}, Open  ]],

Cell["The reordering", "Text",
 CellChangeTimes->{{3.612115251298417*^9, 3.612115260602202*^9}, 
   3.61287206103892*^9, {3.619787375404649*^9, 3.619787379229032*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ord", "=", 
  RowBox[{"ksList", "//", "Ordering"}]}]], "Input",
 CellChangeTimes->{{3.612114987023223*^9, 3.612114989271194*^9}, {
   3.612115066140382*^9, 3.612115067527407*^9}, {3.612115116973162*^9, 
   3.612115117236653*^9}, {3.6127969791883173`*^9, 3.612796979622714*^9}, 
   3.612872061039083*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "9", ",", "13", ",", "5", ",", "7", ",", "15", ",", "11", ",", 
   "3", ",", "4", ",", "12", ",", "16", ",", "8", ",", "6", ",", "14", ",", 
   "10", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.612872378077081*^9, 3.612872381557683*^9}, 
   3.612874263693156*^9, 3.612874312890472*^9, 3.612874425277329*^9, 
   3.612874455780635*^9, 3.61287452215944*^9, 3.612874578260938*^9, {
   3.612874616447734*^9, 3.612874681636233*^9}, 3.612874712831308*^9, {
   3.612874976546432*^9, 3.612875014805465*^9}, 3.612875387687729*^9, 
   3.612875443480438*^9, 3.612888217937082*^9, 3.612888378657357*^9, 
   3.612888441279777*^9, 3.612888527510489*^9, 3.612888587188339*^9, 
   3.612888629345468*^9, 3.612888910700811*^9, 3.612889053918632*^9, 
   3.612889138317769*^9, 3.612889535274461*^9, 3.612889946189377*^9, 
   3.612890020316816*^9, 3.612890087046753*^9, 3.6128906403688*^9, 
   3.612890699337106*^9, 3.612890755084932*^9, 3.612890896417796*^9, 
   3.613143957074626*^9, 3.6131442540873013`*^9, 3.61314430582663*^9, {
   3.61314989362376*^9, 3.6131499227763157`*^9}, {3.613150493104784*^9, 
   3.613150528167747*^9}, 3.613150650963497*^9, 3.613152192563691*^9, 
   3.618582361187221*^9, 3.618677505388319*^9, 3.618682193840587*^9, 
   3.618688310223709*^9, {3.618775123814961*^9, 3.618775134152657*^9}, 
   3.61978738899461*^9}]
}, Open  ]],

Cell["The reordered transform:", "Text",
 CellChangeTimes->{{3.612115329682356*^9, 3.612115332410092*^9}, {
   3.612115470786872*^9, 3.612115474906154*^9}, 3.612872061040072*^9, {
   3.61978738162095*^9, 3.619787384492442*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "\[CapitalPi]", "\[LeftDoubleBracket]", "ord", "\[RightDoubleBracket]"}], "//",
    "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.612115307479785*^9, 3.612115315693364*^9}, {
   3.612115371989918*^9, 3.612115415034757*^9}, {3.612115465390232*^9, 
   3.612115465725467*^9}, 3.612872061040241*^9, 3.612874295561164*^9, {
   3.618775092853714*^9, 3.618775093310937*^9}}],

Cell["Eigenvectors and corresponding eigenvalues", "Text",
 CellChangeTimes->{{3.612796989723171*^9, 3.612796996576737*^9}, 
   3.612872061043919*^9, {3.619787393340415*^9, 3.619787400836792*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "[", "i_", "]"}], ":=", 
  RowBox[{"\[CapitalPi]", "\[LeftDoubleBracket]", 
   RowBox[{"ord", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
   "\[RightDoubleBracket]"}]}], "\n", 
 RowBox[{
  RowBox[{"ks", "[", "i_", "]"}], ":=", 
  RowBox[{"ksList", "\[LeftDoubleBracket]", 
   RowBox[{"ord", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
   "\[RightDoubleBracket]"}]}]}], "Input",
 CellChangeTimes->{{3.612796852858927*^9, 3.612796909366725*^9}, {
   3.612797633323245*^9, 3.612797633795678*^9}, 3.612872061044654*^9, {
   3.618774983044018*^9, 3.618775012593337*^9}, {3.619787457136752*^9, 
   3.61978749249787*^9}}],

Cell["Inset of Fig. 1", "Text",
 CellChangeTimes->{{3.61978753955642*^9, 3.6197875429005*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"v", "[", "11", "]"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.612797042448403*^9, 3.612797107171139*^9}, {
   3.61279727824461*^9, 3.612797298490019*^9}, {3.612797726794176*^9, 
   3.6127977329264507`*^9}, {3.612801519152053*^9, 3.612801528107486*^9}, 
   3.612872061046344*^9, {3.618775023246113*^9, 3.618775023869784*^9}, {
   3.618775075926703*^9, 3.61877508323583*^9}, {3.61877519509128*^9, 
   3.6187752336734*^9}, {3.619787433280803*^9, 3.619787439663174*^9}, {
   3.619787495482807*^9, 3.619787498352158*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`], 
    AbsoluteThickness[1.6], 
    LineBox[{{1., 0.25}, {2., -0.25}, {3., -0.25}, {4., 0.25}, {5., -0.25}, {
     6., 0.25}, {7., 0.25}, {8., -0.25}, {9., -0.25}, {10., 0.25}, {11., 
     0.25}, {12., -0.25}, {13., 0.25}, {14., -0.25}, {15., -0.25}, {16., 
     0.25}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 16.}, {-0.25, 0.25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.612872378120746*^9, 3.612872381664216*^9}, 
   3.612874264117835*^9, 3.612874425541451*^9, 3.612874455941472*^9, 
   3.612874522385863*^9, 3.612874578346884*^9, {3.612874616539745*^9, 
   3.612874681731027*^9}, 3.612874713183646*^9, {3.612874976653493*^9, 
   3.612875014923981*^9}, 3.612875387775726*^9, 3.612875443566902*^9, 
   3.612888222365315*^9, 3.612888378721862*^9, 3.6128884413851*^9, 
   3.612888527685206*^9, 3.612888587324277*^9, 3.612888629447279*^9, 
   3.61288891078625*^9, 3.61288905418886*^9, 3.612889138400529*^9, 
   3.612889535591399*^9, 3.612889946294831*^9, 3.612890020430971*^9, 
   3.612890087189466*^9, 3.61289064052655*^9, 3.612890699419612*^9, 
   3.612890755163269*^9, 3.612890896519362*^9, 3.613143957147808*^9, 
   3.613144254262349*^9, 3.613144305927115*^9, {3.6131498938562727`*^9, 
   3.6131499228472633`*^9}, {3.613150493187739*^9, 3.613150528238731*^9}, 
   3.613150651034162*^9, 3.613152192641882*^9, 3.6185823701219053`*^9, 
   3.618677505503972*^9, 3.618682193921177*^9, 3.618688317044398*^9, {
   3.618775067966038*^9, 3.618775084357729*^9}, {3.618775123922309*^9, 
   3.61877514116338*^9}, {3.61877519333016*^9, 3.618775233999073*^9}, {
   3.61978741365206*^9, 3.619787440449299*^9}, {3.619787493600866*^9, 
   3.619787498746236*^9}}]
}, Open  ]],

Cell["Fig. 1", "Text",
 CellChangeTimes->{{3.619787506188403*^9, 3.619787507028431*^9}, {
  3.61978754669242*^9, 3.619787549988577*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"spJ", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Sigma]", "\[Rule]", "2"}]}], "}"}]}], "]"}], 
     "\[LeftDoubleBracket]", "ord", "\[RightDoubleBracket]"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0.2"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "16"}], "]"}], ",", "All"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.612805528680153*^9, 3.61280555889596*^9}, {
   3.612806140644528*^9, 3.612806166927167*^9}, {3.612809072820034*^9, 
   3.612809078458811*^9}, 3.612872061050061*^9, {3.61288822734956*^9, 
   3.612888237685897*^9}, {3.612888269415128*^9, 3.612888278438477*^9}, {
   3.612889375439632*^9, 3.612889377548834*^9}, {3.613144082289834*^9, 
   3.613144151408073*^9}, {3.61315001080164*^9, 3.613150010871829*^9}, {
   3.618582378043954*^9, 3.61858239062685*^9}, {3.6185834594698057`*^9, 
   3.618583483654602*^9}, {3.619787526595027*^9, 3.619787529978823*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`], 
    AbsoluteThickness[1.6], 
    LineBox[{{1., -1.}, {2., -0.6721826384357362}, {
     3., -0.3731232188056925}, {4., -0.6721826384357362}, {
     5., -0.3731232188056925}, {6., -0.10243900875518387`}, {
     7., -0.3731232188056925}, {8., -0.6721826384357362}, {
     9., -0.3731232188056925}, {10., -0.10243900875518387`}, {11., 
     0.14025202669293693`}, {12., -0.10243900875518387`}, {
     13., -0.3731232188056925}, {14., -0.10243900875518387`}, {
     15., -0.3731232188056925}, {16., -0.6721826384357362}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 16.}, {-1, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}, {4, 
      FormBox["4", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {6, 
      FormBox["6", TraditionalForm]}, {7, 
      FormBox["7", TraditionalForm]}, {8, 
      FormBox["8", TraditionalForm]}, {9, 
      FormBox["9", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}, {11, 
      FormBox["11", TraditionalForm]}, {12, 
      FormBox["12", TraditionalForm]}, {13, 
      FormBox["13", TraditionalForm]}, {14, 
      FormBox["14", TraditionalForm]}, {15, 
      FormBox["15", TraditionalForm]}, {16, 
      FormBox["16", TraditionalForm]}}, All}]], "Output",
 CellChangeTimes->{{3.612872378138088*^9, 3.612872381682839*^9}, 
   3.612874264146359*^9, 3.612874322046801*^9, 3.612874425880373*^9, 
   3.612874456114488*^9, 3.612874522414079*^9, 3.61287457842512*^9, {
   3.612874616571239*^9, 3.612874681762637*^9}, 3.61287471326303*^9, {
   3.612874976686188*^9, 3.612875015001583*^9}, 3.612875387797674*^9, 
   3.612875443606728*^9, {3.612888225448641*^9, 3.612888237982944*^9}, {
   3.612888269796221*^9, 3.612888279009145*^9}, 3.612888378735463*^9, 
   3.612888441431753*^9, 3.612888527748426*^9, 3.612888587395072*^9, 
   3.612888629547787*^9, 3.612888910804011*^9, 3.612889054294808*^9, 
   3.612889138447754*^9, 3.612889378227638*^9, 3.612889535650094*^9, 
   3.612889946411125*^9, 3.612890020488562*^9, 3.61289008724191*^9, 
   3.61289064060289*^9, 3.612890699442876*^9, 3.61289075520123*^9, 
   3.612890896641607*^9, 3.613143957167596*^9, 3.6131440331887207`*^9, {
   3.613144082814492*^9, 3.613144151933147*^9}, 3.6131442543028183`*^9, {
   3.6131443059484797`*^9, 3.613144318831767*^9}, {3.613149894140313*^9, 
   3.613149922874447*^9}, 3.613150011495977*^9, {3.613150493222499*^9, 
   3.613150528262664*^9}, 3.613150651059032*^9, 3.613152192670233*^9, 
   3.613152709539372*^9, {3.618582373060717*^9, 3.618582391057914*^9}, {
   3.61858346591934*^9, 3.618583484127536*^9}, 3.618677505557576*^9, 
   3.618682194006858*^9, {3.618775124315664*^9, 3.618775152012048*^9}, 
   3.619787530472901*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "1"], "=", " ", "3"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "2"], "=", "9"}], ",", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "3"], "=", "2"}]}], TraditionalForm]]],
 ", L=3"
}], "Section",
 CellChangeTimes->{{3.611060644375591*^9, 3.611060653383302*^9}, 
   3.612872061004724*^9, {3.614847496680694*^9, 3.61484750113515*^9}, {
   3.614849642445362*^9, 3.614849646556961*^9}, {3.618597168465963*^9, 
   3.618597220860599*^9}, {3.618772720155866*^9, 3.6187727201559*^9}, {
   3.619787752340737*^9, 3.619787752916527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "9", ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609689929889497*^9, 3.609689936613813*^9}, {
   3.609695086567818*^9, 3.609695088103993*^9}, {3.609850253026607*^9, 
   3.60985025309032*^9}, {3.609851401467151*^9, 3.609851406523418*^9}, {
   3.609853723858995*^9, 3.60985372391472*^9}, {3.60986526019096*^9, 
   3.609865260221313*^9}, {3.609865500853407*^9, 3.609865500917212*^9}, {
   3.609866821830027*^9, 3.609866821925696*^9}, {3.609867277573932*^9, 
   3.609867277669644*^9}, {3.609869852444336*^9, 3.609869855694291*^9}, {
   3.610127116344238*^9, 3.61012711640778*^9}, {3.61019609040919*^9, 
   3.610196090463001*^9}, {3.610197780880401*^9, 3.610197781455294*^9}, {
   3.610199649576666*^9, 3.61019964963211*^9}, {3.610200617867541*^9, 
   3.610200617928482*^9}, {3.610212312011027*^9, 3.610212312050772*^9}, {
   3.610300015278695*^9, 3.610300015366315*^9}, {3.610300057271264*^9, 
   3.610300057350817*^9}, {3.610365390732828*^9, 3.610365393510161*^9}, {
   3.610365430693529*^9, 3.610365438629325*^9}, {3.610365658173519*^9, 
   3.610365662653281*^9}, {3.610365708150586*^9, 3.610365708246618*^9}, {
   3.610366519863336*^9, 3.61036651993324*^9}, {3.610371351662625*^9, 
   3.610371351726666*^9}, {3.610800731583907*^9, 3.610800742048415*^9}, {
   3.610800819728362*^9, 3.610800821055885*^9}, {3.610801055255678*^9, 
   3.610801055327239*^9}, {3.610801380560632*^9, 3.610801386112304*^9}, 
   3.610801704071782*^9, {3.610803593336272*^9, 3.610803593416234*^9}, {
   3.61080366312079*^9, 3.610803663249853*^9}, 3.611052896936222*^9, {
   3.611053275897264*^9, 3.611053275985814*^9}, {3.611054472000697*^9, 
   3.611054472072265*^9}, {3.611054539551597*^9, 3.611054539607864*^9}, {
   3.611054820008212*^9, 3.611054820103902*^9}, {3.611054976809029*^9, 
   3.611054976888643*^9}, {3.611058100801722*^9, 3.611058100857134*^9}, {
   3.611058575792809*^9, 3.611058575872803*^9}, {3.611058876393271*^9, 
   3.611058876448827*^9}, {3.611059563993462*^9, 3.611059564345225*^9}, {
   3.611059848058402*^9, 3.611059848297975*^9}, {3.611060834737631*^9, 
   3.611060834921448*^9}, {3.611419171233244*^9, 3.611419171313431*^9}, {
   3.611419426123473*^9, 3.611419426185428*^9}, {3.611940135750312*^9, 
   3.611940135797397*^9}, {3.611940239758045*^9, 3.611940239813434*^9}, {
   3.612028772137432*^9, 3.612028772209636*^9}, {3.612184252613387*^9, 
   3.612184252708546*^9}, {3.612185681548668*^9, 3.612185681612348*^9}, {
   3.612722281877251*^9, 3.612722281957372*^9}, {3.61278186103568*^9, 
   3.612781861082639*^9}, {3.612781900738499*^9, 3.612781900803426*^9}, {
   3.61278194587443*^9, 3.612781946155313*^9}, 3.612782098107471*^9, {
   3.61278226246693*^9, 3.612782262490447*^9}, {3.612783814171745*^9, 
   3.612783814210874*^9}, {3.61278933546074*^9, 3.612789335532009*^9}, 
   3.612872061005089*^9, {3.612874247415413*^9, 3.612874249319189*^9}, {
   3.612874380031176*^9, 3.612874400079342*^9}, {3.612874440344035*^9, 
   3.612874440431773*^9}, {3.612874507145018*^9, 3.612874507215469*^9}, {
   3.612874542592139*^9, 3.612874543831332*^9}, {3.612874593935085*^9, 
   3.612874593991128*^9}, {3.612874624575184*^9, 3.61287462463145*^9}, {
   3.612874664887421*^9, 3.612874679353859*^9}, {3.612874968577054*^9, 
   3.612874999488934*^9}, {3.612875372217005*^9, 3.612875413097939*^9}, {
   3.612888188483022*^9, 3.612888188538709*^9}, {3.61288828646034*^9, 
   3.612888294778227*^9}, {3.612888434866741*^9, 3.61288843500992*^9}, {
   3.612888519459792*^9, 3.612888519498028*^9}, {3.612888572595523*^9, 
   3.612888572666572*^9}, {3.61288860977055*^9, 3.612888609810214*^9}, {
   3.612888902258296*^9, 3.612888902306262*^9}, {3.612889047987006*^9, 
   3.612889048082711*^9}, {3.612889124019691*^9, 3.612889124074617*^9}, {
   3.612889522387765*^9, 3.612889522434981*^9}, {3.612889922683275*^9, 
   3.612889926266298*^9}, {3.612890014467994*^9, 3.612890014555155*^9}, {
   3.61289007862813*^9, 3.612890078722677*^9}, {3.61289031972269*^9, 
   3.612890321602419*^9}, {3.612890633643012*^9, 3.612890633843675*^9}, {
   3.612890685755503*^9, 3.612890685802775*^9}, {3.612890742603809*^9, 
   3.612890742674607*^9}, {3.612890796898924*^9, 3.612890796963053*^9}, 
   3.612890995146918*^9, {3.6131362629410677`*^9, 3.613136263671051*^9}, {
   3.6131432673037863`*^9, 3.613143267372025*^9}, {3.613144232153487*^9, 
   3.6131442334415607`*^9}, {3.613144298934683*^9, 3.6131443001636457`*^9}, {
   3.614847513281745*^9, 3.614847525632387*^9}, {3.6148525312767353`*^9, 
   3.614852531954973*^9}, {3.6148540893310337`*^9, 3.61485409041079*^9}, {
   3.618745154285241*^9, 3.618745154485622*^9}, 3.618772723467492*^9, {
   3.618774681929153*^9, 3.618774681990647*^9}, {3.618830780193433*^9, 
   3.618830780379705*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Length", "[", "\[CapitalDelta]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6148475280234127`*^9, 3.614847541269484*^9}}],

Cell["Number of possible sequences", "Text",
 CellChangeTimes->{{3.619787680404376*^9, 3.6197876935725*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"totSeqs", "=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
    "\[CapitalDelta]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6148476447887707`*^9, 3.6148476467506313`*^9}, {
   3.6148476961962337`*^9, 3.614847748264339*^9}, 3.618750747423594*^9}],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{3.618750747642144*^9, 3.618772613215846*^9, 
  3.618772726136969*^9, 3.618773104980164*^9, 3.618774688706015*^9, 
  3.618830684372394*^9, 3.618830784578086*^9, 3.618837902528335*^9, 
  3.619787667777776*^9, 3.619787702505857*^9, 3.619787845509743*^9}]
}, Open  ]],

Cell["The sequence space:", "Text",
 CellChangeTimes->{{3.619787671828551*^9, 3.619787705740545*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"seqSpace", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", "c1", "]"}], "<>", 
      RowBox[{"ToString", "[", "c2", "]"}], "<>", 
      RowBox[{"ToString", "[", "c3", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "\[CapitalDelta]", "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "\[CapitalDelta]", "\[LeftDoubleBracket]", "2", 
         "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c3", ",", "0", ",", 
       RowBox[{
        RowBox[{
        "\[CapitalDelta]", "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{
  3.6148516002668533`*^9, 3.614853307179028*^9, 3.614854039767695*^9, {
   3.6148545823684597`*^9, 3.614854607648427*^9}, {3.6148547410346823`*^9, 
   3.6148547411000338`*^9}, {3.614854783442439*^9, 3.6148547836464577`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"000\"\>", ",", "\<\"001\"\>", ",", "\<\"010\"\>", 
   ",", "\<\"011\"\>", ",", "\<\"020\"\>", ",", "\<\"021\"\>", 
   ",", "\<\"030\"\>", ",", "\<\"031\"\>", ",", "\<\"040\"\>", 
   ",", "\<\"041\"\>", ",", "\<\"050\"\>", ",", "\<\"051\"\>", 
   ",", "\<\"060\"\>", ",", "\<\"061\"\>", ",", "\<\"070\"\>", 
   ",", "\<\"071\"\>", ",", "\<\"080\"\>", ",", "\<\"081\"\>", 
   ",", "\<\"100\"\>", ",", "\<\"101\"\>", ",", "\<\"110\"\>", 
   ",", "\<\"111\"\>", ",", "\<\"120\"\>", ",", "\<\"121\"\>", 
   ",", "\<\"130\"\>", ",", "\<\"131\"\>", ",", "\<\"140\"\>", 
   ",", "\<\"141\"\>", ",", "\<\"150\"\>", ",", "\<\"151\"\>", 
   ",", "\<\"160\"\>", ",", "\<\"161\"\>", ",", "\<\"170\"\>", 
   ",", "\<\"171\"\>", ",", "\<\"180\"\>", ",", "\<\"181\"\>", 
   ",", "\<\"200\"\>", ",", "\<\"201\"\>", ",", "\<\"210\"\>", 
   ",", "\<\"211\"\>", ",", "\<\"220\"\>", ",", "\<\"221\"\>", 
   ",", "\<\"230\"\>", ",", "\<\"231\"\>", ",", "\<\"240\"\>", 
   ",", "\<\"241\"\>", ",", "\<\"250\"\>", ",", "\<\"251\"\>", 
   ",", "\<\"260\"\>", ",", "\<\"261\"\>", ",", "\<\"270\"\>", 
   ",", "\<\"271\"\>", ",", "\<\"280\"\>", ",", "\<\"281\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6148546078588247`*^9, 3.614854741633363*^9, 3.6148547840109377`*^9, {
   3.615478837451776*^9, 3.615478864274178*^9}, 3.6157332481597157`*^9, 
   3.615733278906743*^9, 3.6185972359974413`*^9, 3.618688484059853*^9, {
   3.618745146124986*^9, 3.618745157492147*^9}, 3.618750740949796*^9, 
   3.618772613246287*^9, 3.618772726180636*^9, 3.618773105879095*^9, 
   3.618774689745018*^9, 3.618830684423817*^9, 3.618830784737425*^9, 
   3.618837902564748*^9, 3.619787669172936*^9, {3.619787704100221*^9, 
   3.619787706687882*^9}, 3.619787846392248*^9}]
}, Open  ]],

Cell["Competition kernels", "Text",
 CellChangeTimes->{{3.611064931584422*^9, 3.611064938936352*^9}, {
   3.6115765232343*^9, 3.611576524538136*^9}, {3.611578180098585*^9, 
   3.611578181994528*^9}, {3.612789518882169*^9, 3.61278952292195*^9}, 
   3.612872061006128*^9, {3.614851372084753*^9, 3.614851376962489*^9}, {
   3.618597238333495*^9, 3.618597239505512*^9}, {3.619787712908594*^9, 
   3.619787716548696*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", "d_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["d", "R"], ")"}], "\[Sigma]"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.611419144290887*^9, 3.611419144346815*^9}, {
   3.611419308188183*^9, 3.611419308770096*^9}, {3.611576508063259*^9, 
   3.611576516685647*^9}, {3.611940118119618*^9, 3.611940130215111*^9}, {
   3.612090957832628*^9, 3.612090958061793*^9}, 3.612872061006392*^9, {
   3.6185972411282787`*^9, 3.618597265054624*^9}}],

Cell["Carrying capacity:", "Text",
 CellChangeTimes->{{3.611578188898536*^9, 3.611578191778491*^9}, {
   3.611676892928758*^9, 3.611676895208837*^9}, 3.612872061006843*^9, {
   3.614851381524147*^9, 3.6148513838877974`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"HammingDistance", "[", 
         RowBox[{
          RowBox[{
          "seqSpace", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", "\"\<000\>\""}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "totSeqs"}], "}"}]}], "]"}], "//", 
     "Total"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", ">", "0"}], ",", 
       RowBox[{"R", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.61272214502859*^9, 3.612722276721208*^9}, 
   3.612872061007221*^9, {3.614849686648419*^9, 3.614849693812941*^9}, {
   3.614850595417677*^9, 3.614850595491208*^9}, {3.614850639287571*^9, 
   3.614850641006975*^9}, {3.614851347729514*^9, 3.614851351212853*^9}, {
   3.614851931113083*^9, 3.6148519311692457`*^9}, {3.6148533229586077`*^9, 
   3.614853323300606*^9}, {3.61485470989441*^9, 3.614854723607723*^9}, {
   3.614854799982029*^9, 3.614854803105414*^9}, {3.6185972571032248`*^9, 
   3.618597259169845*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"26", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["2", "\[Sigma]"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "R"], ")"}], "\[Sigma]"]}]]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["3", "\[Sigma]"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "R"], ")"}], "\[Sigma]"]}]]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["R", 
      RowBox[{"-", "\[Sigma]"}]]}]]}]}]], "Output",
 CellChangeTimes->{{3.612872374973304*^9, 3.612872378523154*^9}, 
   3.612872538458179*^9, 3.6128742590147*^9, {3.612874423881288*^9, 
   3.612874451257625*^9}, 3.612874521188179*^9, 3.612874560869621*^9, {
   3.612874611753432*^9, 3.612874695489381*^9}, {3.612874971976231*^9, 
   3.612874997576326*^9}, {3.612875384696931*^9, 3.612875405811213*^9}, 
   3.612875443886824*^9, 3.612888192137546*^9, 3.612888376658204*^9, 
   3.612888438850509*^9, 3.612888523015354*^9, 3.612888580418589*^9, 
   3.612888613102396*^9, 3.612888908635085*^9, 3.612889051368928*^9, 
   3.612889133778531*^9, 3.612889529360072*^9, 3.612889929926688*^9, 
   3.612890018014465*^9, 3.612890082812131*^9, 3.612890329838845*^9, 
   3.612890637924368*^9, 3.612890696140742*^9, 3.612890745581481*^9, 
   3.612890800856223*^9, {3.613136269756454*^9, 3.613136283203947*^9}, {
   3.613143271818616*^9, 3.61314328494456*^9}, 3.613143952841053*^9, 
   3.6131442465824757`*^9, 3.6131443038553877`*^9, 3.614847558848125*^9, 
   3.6148480278614883`*^9, 3.614850642116239*^9, 3.614851311157043*^9, 
   3.614851351917182*^9, 3.6148516061489773`*^9, 3.614851660833292*^9, {
   3.614851935746971*^9, 3.614851955864643*^9}, 3.614852537295208*^9, {
   3.614853315813364*^9, 3.61485332373818*^9}, 3.61485405940737*^9, 
   3.614854099669632*^9, {3.614854710617609*^9, 3.6148547239669447`*^9}, {
   3.61485479191155*^9, 3.614854803444241*^9}, {3.6154788403926363`*^9, 
   3.615478867180072*^9}, {3.615733251231371*^9, 3.61573328275207*^9}, 
   3.618597267603849*^9, 3.618688487670526*^9, 3.618745162842867*^9, 
   3.618772613335185*^9, 3.618772726254164*^9, 3.618773109524507*^9, 
   3.618774693906937*^9, 3.618830684552777*^9, 3.618830784880326*^9, 
   3.618837902662112*^9, 3.619787718773421*^9, 3.619787849461402*^9}]
}, Open  ]],

Cell["Case investigated in simulations", "Text",
 CellChangeTimes->{{3.612789528978027*^9, 3.612789534473844*^9}, 
   3.612872061008353*^9, {3.619787721140622*^9, 3.619787725084715*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", "\[Rule]", "2"}], ",", 
     RowBox[{"R", "\[Rule]", "1"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.612789346849427*^9, 3.61278936172552*^9}, {
   3.612805062878306*^9, 3.612805063053603*^9}, {3.612807156465366*^9, 
   3.612807157323225*^9}, {3.6128088593155737`*^9, 3.612808861504382*^9}, {
   3.612808898559124*^9, 3.612808900026697*^9}, {3.612871695440531*^9, 
   3.612871697622871*^9}, 3.612872061008538*^9, {3.612872634783756*^9, 
   3.612872636552426*^9}, {3.612872794264105*^9, 3.612872797504242*^9}, {
   3.6131432899702787`*^9, 3.613143290034459*^9}, {3.614850685566935*^9, 
   3.614850693919529*^9}, 3.6185972715166683`*^9, {3.61877311780387*^9, 
   3.618773119180297*^9}}],

Cell[BoxData["5.524855020858341`"], "Output",
 CellChangeTimes->{{3.612872375017616*^9, 3.6128723785493*^9}, 
   3.612872539359236*^9, 3.612872636854095*^9, 3.61287279789517*^9, 
   3.612874259021395*^9, {3.612874423887793*^9, 3.612874451293115*^9}, 
   3.612874521214201*^9, 3.612874560902769*^9, {3.612874611759687*^9, 
   3.612874695538759*^9}, {3.61287497202359*^9, 3.612874997605924*^9}, {
   3.612875384730178*^9, 3.612875405844863*^9}, 3.612875443915916*^9, 
   3.612888192969308*^9, 3.612888376676243*^9, 3.612888438882611*^9, 
   3.612888523050087*^9, 3.612888580496154*^9, 3.61288861313855*^9, 
   3.612888908664638*^9, 3.612889051404718*^9, 3.612889133849595*^9, 
   3.61288952939066*^9, 3.612889929975832*^9, 3.612890018037248*^9, 
   3.612890082856199*^9, 3.612890329992577*^9, 3.61289063796014*^9, 
   3.612890696188841*^9, 3.612890745611091*^9, 3.612890800890867*^9, {
   3.613136273169837*^9, 3.613136284551324*^9}, {3.613143274906457*^9, 
   3.613143291313157*^9}, 3.613143952981606*^9, 3.613144246593141*^9, 
   3.613144303879477*^9, 3.6148506519616413`*^9, {3.614850685927719*^9, 
   3.614850694212625*^9}, 3.61485160831892*^9, 3.614851957456025*^9, 
   3.614853331256974*^9, 3.614854060970467*^9, 3.6148548075263853`*^9, {
   3.615478843271405*^9, 3.615478868354424*^9}, 3.6157332535903997`*^9, 
   3.615733292121086*^9, 3.618597272175055*^9, 3.618688489077327*^9, 
   3.618745164146656*^9, 3.618772613363672*^9, 3.618772726283668*^9, {
   3.61877311149966*^9, 3.618773119499974*^9}, 3.618774695339374*^9, 
   3.618830684591458*^9, 3.618830784983882*^9, 3.618837902684112*^9, 
   3.619787725837009*^9, 3.619787850501803*^9}]
}, Open  ]],

Cell[TextData[{
 "Function f(d(I,J)) = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "IJ"], TraditionalForm]]],
 ", of the Jacobian evaluated on the FP x=1:"
}], "Text",
 CellChangeTimes->{{3.61157774579467*^9, 3.611577751666403*^9}, {
   3.611578173906558*^9, 3.611578209602831*^9}, {3.61272229486716*^9, 
   3.612722305266716*^9}, 3.612872061009468*^9, {3.614851390503389*^9, 
   3.614851409805147*^9}, {3.614851512967939*^9, 3.614851518846321*^9}, 
   3.61978775005301*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "c"]}], 
   RowBox[{"G", "[", "d", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.610366994882606*^9, 3.610366996780757*^9}, {
   3.610367079334054*^9, 3.610367083981485*^9}, {3.610370519943828*^9, 
   3.610370523424534*^9}, {3.610371230200325*^9, 3.610371234663087*^9}, {
   3.610373460704483*^9, 3.610373474058273*^9}, 3.610373661726116*^9, 
   3.610379655365746*^9, {3.611054120316012*^9, 3.611054127067894*^9}, 
   3.611058324436892*^9, {3.611058500461074*^9, 3.611058503612942*^9}, {
   3.611061144791042*^9, 3.611061145326088*^9}, {3.611063575248048*^9, 
   3.611063576423556*^9}, 3.611064839292753*^9, {3.611064945566018*^9, 
   3.611064946478236*^9}, 3.611418229320087*^9, {3.611419147644351*^9, 
   3.611419147708354*^9}, {3.611419548896535*^9, 3.611419552845011*^9}, 
   3.611576380298982*^9, {3.611576485121629*^9, 3.611576506574079*^9}, {
   3.611576825423278*^9, 3.61157684491841*^9}, {3.611578258847971*^9, 
   3.611578277709466*^9}, 3.612872061010651*^9, {3.6148515243031178`*^9, 
   3.614851529586891*^9}, {3.61485194128281*^9, 3.614851941342387*^9}, {
   3.618597276564863*^9, 3.6185972773958187`*^9}}],

Cell["Jacobian matrix J", "Text",
 CellChangeTimes->{{3.610731924950365*^9, 3.610731934654065*^9}, {
   3.611578292811044*^9, 3.611578294251083*^9}, 3.61287206101204*^9, {
   3.619787812700628*^9, 3.619787817372508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"HammingDistance", "[", 
         RowBox[{
          RowBox[{
          "seqSpace", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "seqSpace", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "totSeqs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "totSeqs"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Sigma]", ">", "0"}], ",", 
        RowBox[{"R", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.610365371497233*^9, 3.610365387386717*^9}, {
   3.610365422291328*^9, 3.610365427427755*^9}, 3.610365459507642*^9, {
   3.610365759650288*^9, 3.610365759803259*^9}, {3.610365986970243*^9, 
   3.61036600482644*^9}, 3.610366244331782*^9, {3.61036646176263*^9, 
   3.610366465827763*^9}, {3.61036675435346*^9, 3.61036675984113*^9}, {
   3.610367024522967*^9, 3.610367029137054*^9}, {3.610368597137437*^9, 
   3.610368597377246*^9}, {3.610369479002176*^9, 3.610369515657885*^9}, 
   3.6128720610124*^9, {3.614851554783586*^9, 3.614851585214695*^9}, 
   3.614851640528688*^9, {3.6148520953535633`*^9, 3.614852108942244*^9}, {
   3.614853353390699*^9, 3.614853353610305*^9}, {3.619787803010727*^9, 
   3.619787803241938*^9}}],

Cell["Spectrum of Hamming matrices", "Text",
 CellChangeTimes->{{3.610199863574181*^9, 3.610199888606135*^9}, {
   3.610368658516268*^9, 3.61036866499581*^9}, {3.610371373828282*^9, 
   3.610371374412335*^9}, {3.612789948339087*^9, 3.612789971611957*^9}, 
   3.612872061012835*^9, {3.619787858236556*^9, 3.619787861308598*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"Exp", "[", 
    FractionBox[
     RowBox[{"I", " ", "2", "\[Pi]"}], "\[CapitalDelta]"], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
        "\[Omega]", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
        "p"], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "0", ",", 
         RowBox[{
          RowBox[{
          "\[CapitalDelta]", "\[LeftDoubleBracket]", "l", 
           "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
      "\[CapitalOmega]list", "\[LeftDoubleBracket]", "l", 
       "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.614851678725874*^9, 3.61485167895975*^9}, {
  3.61485583308049*^9, 3.614855849863098*^9}}],

Cell["Function B", "Text",
 CellChangeTimes->{{3.610800870021717*^9, 3.610800871541544*^9}, {
   3.612789974210545*^9, 3.61278998953817*^9}, 3.612872061014754*^9, {
   3.619787865780972*^9, 3.61978786759674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"f", "[", 
    RowBox[{"L", "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "1"}], "L"], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        SubscriptBox["k", "l"], ",", "0"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.610129132080916*^9, 3.610129134512117*^9}, {
   3.610198728215718*^9, 3.610198732744263*^9}, 3.610198789926599*^9, {
   3.610199393792228*^9, 3.610199417010035*^9}, {3.61019991776913*^9, 
   3.6101999181223*^9}, {3.610200554801567*^9, 3.610200554867137*^9}, {
   3.610212347566254*^9, 3.610212347644497*^9}, {3.610212435700307*^9, 
   3.610212435772253*^9}, {3.610367151303068*^9, 3.610367153310717*^9}, {
   3.61037080487933*^9, 3.610370806817165*^9}, 3.610370863119519*^9, 
   3.612872061015017*^9, 3.614851896123714*^9, 3.6148548592668962`*^9}],

Cell["Spectrum of J:", "Text",
 CellChangeTimes->{{3.614855049199284*^9, 3.6148550558806963`*^9}, {
  3.619787871196588*^9, 3.61978787141271*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spJ", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Sum", "@@", 
       RowBox[{"Prepend", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["k", "l"], ",", "0", ",", 
             RowBox[{
              RowBox[{
              "\[CapitalDelta]", "\[LeftDoubleBracket]", "l", 
               "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
         RowBox[{"B", "*", 
          RowBox[{"KroneckerProduct", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"MatrixPower", "[", 
              RowBox[{
               RowBox[{
               "\[CapitalOmega]", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], ",", 
               SubscriptBox["k", "i"]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}], 
        "]"}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", ">", "0"}], ",", 
         RowBox[{"\[Sigma]", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
    "Diagonal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.614854528100276*^9, 3.6148545536380568`*^9}, 
   3.614854626635726*^9, {3.6148549132182302`*^9, 3.614854978196772*^9}, {
   3.614855032037608*^9, 3.614855033016014*^9}, {3.614855136964982*^9, 
   3.614855137838431*^9}, {3.619787873036423*^9, 3.619787873276326*^9}}],

Cell["Region of stability of the fixed point", "Text",
 CellChangeTimes->{{3.599483890212695*^9, 3.599483894908274*^9}, 
   3.599570573711829*^9, {3.611663821366028*^9, 3.61166382253391*^9}, {
   3.6127900041623*^9, 3.612790007115538*^9}, 3.612872061016306*^9, {
   3.619787877743927*^9, 3.619787882661429*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Max", "[", "spJ", "]"}], "<", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]", ",", "1", ",", "15"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"BoundaryStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "Blue", "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.612872061016528*^9, {3.612874390130223*^9, 3.612874513618283*^9}, {
   3.612874548235588*^9, 3.612874550962148*^9}, {3.612874599202366*^9, 
   3.612874688906501*^9}, {3.61287495898812*^9, 3.6128750075465*^9}, {
   3.612875378978979*^9, 3.612875421047397*^9}, 3.614855173915056*^9, 
   3.61877471147409*^9, {3.619787885179337*^9, 3.619787886491305*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxlmns4lFv7x8chdBhJKDMoTAyxa1czVLJWDXaHzZ7kTbs0FTqOJB1HOtd0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   
   "], {{{}, {}, {}, {}, {}}, 
    {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwl1He8zlUcwPHHtfemJCOrUFFCyijJXldkVfaKrBDZlJG99y5RRiijqISG
USraWSUNo2E0yPvLH+/7Oefc53V/5/7OeT2F2/VMfipFIpHo4MdWjXGGpEQi
I+lpZWEFy2lnflbPsZ4NvEYH67/rH/zIT5ykk/U/9S9O8Qs/08X6eb3Ar5zm
N7pZH6sX41kUNm+vZxhHd/Px2iPp+n4vc4X/aUhp67eTIAXNrTXiRRoz1NoL
upKX6G0+QStqJ62gnXUSw4yT9eXYF/3Mp2gffZq+rDLvr9V4gKr0sPagTtNR
Ol17kWScklQ0MV/NK8xmgLVZ+oy+qgO1Pg2oR7/4/3SujtZ58VlSG6ehhfEj
rKEpw60t1HWsZZD5s7RkiHkLHaqLGWHcTB/XEZpW08VnjR+Ns/I6u3KZ0eZt
/W6UPqEjtY0u0cd0uLbSYdpaF2lzHazNYg/xN3VB7FMHaRMdGPvX+ZqsA+Lc
tH+cm87RuvHetXa8e62jM7WW9tGHtbfW1BlaQ3tqdY0L/pBO1SraXe/XJ7Wy
Ttb7tKveq120kk7U8tpR79Z7KEcvynIXd1CGO+N5lKQUJbiNW+P5FKM4t1CU
IvF8ClKI/BTg5tgH+biJvNzIDXE3yU0ecpCLnLE/spGdzGQlC8/b90gdo0tZ
xnNkstZa/6N9nE/cCy6Z/82mOE82xr3gdf5hc5w7b8S5s4V/2Rb3gq28xZtx
HuzgbbbzLu/E+fAeu9jJHnbHOfIBH/I+e/kozpv9HGAfn/BxnD+f8hkHOcTn
cU/4gi85zNd8RT2+5Tu+4QjfU59jHOcoP3CCBuRy5xeTk0XkYCHZWUA25pOV
eWRhLpmZQyZmkZHp8b3KFNKzknSkJQ2pSUXK619f176LrwLzqqeG
      "]]}}],
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["R", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
    "AxesInFront" -> True},
  PlotRange->{{0, 3}, {1, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.619787928895691*^9}]
}, Open  ]],

Cell["The system is diagonalised by the following transform:", "Text",
 CellChangeTimes->{{3.611329998131484*^9, 3.611330012371405*^9}, {
   3.611331021491901*^9, 3.611331044163567*^9}, {3.612790019490342*^9, 
   3.612790037386101*^9}, {3.612790085586554*^9, 3.612790085874037*^9}, {
   3.612794725651795*^9, 3.612794728635715*^9}, 3.612872061021772*^9, {
   3.614856184879147*^9, 3.614856191271421*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "=", 
   RowBox[{"FourierMatrix", "/@", "\[CapitalDelta]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.611329722304698*^9, 3.61132978707051*^9, 3.612872061021949*^9, {
   3.614855198340521*^9, 3.614855234775919*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"L", "\[Equal]", "1"}], ",", "F\[CapitalDelta]", ",", 
     RowBox[{"KroneckerProduct", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
        "F\[CapitalDelta]", "\[LeftDoubleBracket]", "i", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.611329829952806*^9, 3.611329858655625*^9}, 
   3.611940220238797*^9, 3.612795783117612*^9, {3.612795952506288*^9, 
   3.612796000577396*^9}, 3.612872061022531*^9, 3.612874276613802*^9, {
   3.614855264388033*^9, 3.6148552932289352`*^9}, {3.618745198702852*^9, 
   3.618745200647783*^9}}],

Cell["Eigenmodes", "Text",
 CellChangeTimes->{{3.612796989723171*^9, 3.612796996576737*^9}, 
   3.612872061043919*^9, {3.619787953468752*^9, 3.619787956524597*^9}, 
   3.619788053372778*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ConjugateTranspose", "[", "\[CapitalPi]", "]"}], 
   "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.612789749203272*^9, 3.612789759180468*^9}, {
   3.6127966148115997`*^9, 3.612796643336912*^9}, 3.612872061044122*^9, {
   3.615733806682584*^9, 3.615733813812784*^9}, {3.615734084897806*^9, 
   3.615734085491818*^9}, {3.618745278798023*^9, 3.618745279207466*^9}, {
   3.619787962167816*^9, 3.61978796297625*^9}, {3.619788049553137*^9, 
   3.619788050288174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"v", "[", "3", "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"v", "[", "3", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.612797042448403*^9, 3.612797107171139*^9}, {
   3.61279727824461*^9, 3.612797298490019*^9}, {3.612797726794176*^9, 
   3.6127977329264507`*^9}, {3.612801519152053*^9, 3.612801528107486*^9}, 
   3.612872061046344*^9, {3.61573526295175*^9, 3.615735281463683*^9}, {
   3.618688536841205*^9, 3.618688551857043*^9}, {3.618688586850666*^9, 
   3.618688593401546*^9}, {3.61868867121942*^9, 3.618688711569612*^9}, {
   3.618745301910537*^9, 3.618745340597956*^9}, {3.618774069550945*^9, 
   3.618774126429686*^9}, {3.618774412703322*^9, 3.61877446965378*^9}, {
   3.618774763809687*^9, 3.618774871191593*^9}, {3.619788066747372*^9, 
   3.619788079633253*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01388888888888889], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxd0D9OAkEUgPHNNtppCAWFBRqiBAhxRQER2FmWP7trB57AgIWNBzAk7xJ0
9tzAUsMdaDmAnbWFQcKsyfteMpn8msmb7/TxZTxzHcep/53dvZ9v39FjNA/N
mxx9Labvn3sfw1mTcR8mzxcr6xx8Yp5+fjfz8od1Hj4zmQPvdb5eWhfg89R2
zyJcSt+zrsDVdB/rS9hL/2N9BdfQ4xq+QY863ECPJnyLHi34Dj3acAc9urCP
HkZbDHoE2hKgR09beugRakuIHn1t6aPHQFsG6DHUliF6jLRlhB6RtkToE6NP
jD4J+iToc//vLfRa1xQ=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.01388888888888889], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxd0LkOQUEUxvEblY5CoVAgIoKIfeeOfetUCksiUSkknmDeQUPhFYhWg3fQ
eAoatSUmkvnf5Obmd2fmnO+MZ7rozyyGYaQ/7/f7ex7mdTl6BuYXU/0Quq3i
dbcNrvujsh12iOEtud3E18pO2KXqHU4/u2GvCK12k9L4rOyD/XAADqJeGI4g
TxSOYZ44nMB9JOEU9qfhDPpl4Rzy5uEC5i3CJbgMm6gndEuBPBXdsoJ5qrpl
FfdR0y1rOF/H+Tr6N9C/gfxN5G9i3pZuCRttrLdRv4P6HeTrIl8X8/X+fgOs
mQXZ
      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 54.}, {-0.13401536053426405`, 0.13608276348795434`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.619788070808959*^9, 3.619788080219183*^9}}]
}, Open  ]],

Cell["Spectrum", "Text",
 CellChangeTimes->{{3.61978816898052*^9, 3.619788169820718*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"N", "[", 
     RowBox[{"spJ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Sigma]", "\[Rule]", "2"}]}], "}"}]}], "]"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.01"}], ",", "0.02"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.612805528680153*^9, 3.61280555889596*^9}, {
   3.612806140644528*^9, 3.612806166927167*^9}, {3.612809072820034*^9, 
   3.612809078458811*^9}, 3.612872061050061*^9, {3.61288822734956*^9, 
   3.612888237685897*^9}, {3.612888269415128*^9, 3.612888278438477*^9}, {
   3.612889375439632*^9, 3.612889377548834*^9}, {3.613144082289834*^9, 
   3.613144151408073*^9}, {3.615735304925085*^9, 3.6157353322680807`*^9}, {
   3.618773991616852*^9, 3.61877403038447*^9}, {3.618774504083871*^9, 
   3.618774504155245*^9}, {3.619788085122195*^9, 3.619788131355184*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.016666666666666666`], 
    AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQDQEf7KH0fqiAw8wtnfLcM15C+RwOzgHNn6OfXIby
BRzcJ7lNn/bsKJQvgiYvgSYvgyavgCavhCavgiavhiavgSavhSavgyavhyZv
gCZviCZvhCZv7CD7xuLX253PoHwTB83o6es3/30A5Zs6SBsanMkv2gPlmzlU
rPM9Ei7RBA1XczR5CzR5SzR5KzR5azR5GzR5WzR5OzR5ezR5B1T5Bgc0eUc0
eUc0eSc0eSe08HFGDZ8GZzT9Lmj6XdDkXdHkXdHk3dDk3dDk3dHk3dHkPdDk
PdDkPdHkPdHkvdDkvdDkveHyAA8h+Xk=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 54.}, {-0.01, 0.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.612872378138088*^9, 3.612872381682839*^9}, 
   3.612874264146359*^9, 3.612874322046801*^9, 3.612874425880373*^9, 
   3.612874456114488*^9, 3.612874522414079*^9, 3.61287457842512*^9, {
   3.612874616571239*^9, 3.612874681762637*^9}, 3.61287471326303*^9, {
   3.612874976686188*^9, 3.612875015001583*^9}, 3.612875387797674*^9, 
   3.612875443606728*^9, {3.612888225448641*^9, 3.612888237982944*^9}, {
   3.612888269796221*^9, 3.612888279009145*^9}, 3.612888378735463*^9, 
   3.612888441431753*^9, 3.612888527748426*^9, 3.612888587395072*^9, 
   3.612888629547787*^9, 3.612888910804011*^9, 3.612889054294808*^9, 
   3.612889138447754*^9, 3.612889378227638*^9, 3.612889535650094*^9, 
   3.612889946411125*^9, 3.612890020488562*^9, 3.61289008724191*^9, 
   3.61289064060289*^9, 3.612890699442876*^9, 3.61289075520123*^9, 
   3.612890896641607*^9, 3.613143957167596*^9, 3.6131440331887207`*^9, {
   3.613144082814492*^9, 3.613144151933147*^9}, 3.6131442543028183`*^9, {
   3.6131443059484797`*^9, 3.613144318831767*^9}, {3.615735291797098*^9, 
   3.615735332627213*^9}, 3.618745349570448*^9, 3.61877263157198*^9, 
   3.618772742396743*^9, {3.618773992091709*^9, 3.618774030724452*^9}, 
   3.618774504555171*^9, 3.618830691813681*^9, 3.618830806918746*^9, 
   3.61883792227642*^9, {3.619788088649623*^9, 3.6197881317428*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"N", "[", 
     RowBox[{"spJ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Sigma]", "\[Rule]", "2"}]}], "}"}]}], "]"}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.4"}], ",", "0.1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.618745356879803*^9, {3.61978813692181*^9, 3.619788160090407*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.016666666666666666`], 
    AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQDQEf7KH0fqiAw8wtnfLcM15C+RwOzgHNn6OfXIby
BRzcJ7lNn/bsKJQvgiYvgSYvgyavgCavhCavgiavhiavgSavhSavgyavhyZv
gCZviCZvhCZv7CD7xuLX253PoHwTB83o6es3/30A5Zs6SBsanMkv2gPlmzlU
rPM9Ei7RBA1XczR5CzR5SzR5KzR5azR5GzR5WzR5OzR5ezR5B1T5Bgc0eUc0
eUc0eSc0eSe08HFGDZ8GZzT9Lmj6XdDkXdHkXdHk3dDk3dDk3dHk3dHkPdDk
PdDkPdHkPdHkvdDkvdDkveHyAA8h+Xk=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 54.}, {-0.4, 0.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.618745357198219*^9, 3.618772631651459*^9, 3.618772742492442*^9, 
   3.618830691898399*^9, 3.618830807019434*^9, 3.618837922353429*^9, {
   3.6197881432277*^9, 3.619788160502245*^9}}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1274, 972},
WindowMargins->{{-7, Automatic}, {-7, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.0 for Linux x86 (32-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 291, 4, 100, "Section"],
Cell[873, 28, 4770, 67, 45, "Input"],
Cell[5646, 97, 1400, 31, 125, "Text"],
Cell[7049, 130, 316, 4, 49, "Text"],
Cell[7368, 136, 603, 13, 84, "Input"],
Cell[7974, 151, 273, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[8272, 160, 1024, 27, 114, "Input"],
Cell[9299, 189, 2446, 51, 59, "Output"]
}, Open  ]],
Cell[11760, 243, 194, 2, 49, "Text"],
Cell[CellGroupData[{
Cell[11979, 249, 921, 16, 45, "Input"],
Cell[12903, 267, 1699, 24, 45, "Output"]
}, Open  ]],
Cell[14617, 294, 557, 12, 49, "Text"],
Cell[15177, 308, 1131, 20, 81, "Input"],
Cell[16311, 330, 211, 3, 49, "Text"],
Cell[16525, 335, 1641, 38, 114, "Input"],
Cell[18169, 375, 370, 6, 49, "Text"],
Cell[18542, 383, 750, 21, 143, "Input"],
Cell[CellGroupData[{
Cell[19317, 408, 165, 3, 45, "Input"],
Cell[19485, 413, 1794, 35, 86, "Output"]
}, Open  ]],
Cell[21294, 451, 258, 3, 49, "Text"],
Cell[21555, 456, 840, 19, 87, "Input"],
Cell[22398, 477, 274, 4, 49, "Text"],
Cell[22675, 483, 1462, 37, 133, "Input"],
Cell[24140, 522, 310, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[24475, 530, 837, 18, 75, "Input"],
Cell[25315, 550, 10776, 189, 561, "Output"]
}, Open  ]],
Cell[36106, 742, 362, 5, 49, "Text"],
Cell[36471, 749, 225, 5, 45, "Input"],
Cell[36699, 756, 768, 19, 75, "Input"],
Cell[37470, 777, 107, 1, 49, "Text"],
Cell[37580, 780, 391, 8, 82, "Text"],
Cell[37974, 790, 2057, 61, 162, "Input"],
Cell[40034, 853, 183, 2, 49, "Text"],
Cell[CellGroupData[{
Cell[40242, 859, 575, 14, 50, "Input"],
Cell[40820, 875, 1382, 22, 45, "Output"]
}, Open  ]],
Cell[42217, 900, 167, 2, 49, "Text"],
Cell[CellGroupData[{
Cell[42409, 906, 327, 6, 45, "Input"],
Cell[42739, 914, 1381, 22, 45, "Output"]
}, Open  ]],
Cell[44135, 939, 227, 3, 49, "Text"],
Cell[44365, 944, 426, 9, 45, "Input"],
Cell[44794, 955, 196, 2, 49, "Text"],
Cell[44993, 959, 680, 14, 75, "Input"],
Cell[45676, 975, 94, 1, 49, "Text"],
Cell[CellGroupData[{
Cell[45795, 980, 629, 11, 45, "Input"],
Cell[46427, 993, 2311, 46, 338, "Output"]
}, Open  ]],
Cell[48753, 1042, 136, 2, 49, "Text"],
Cell[CellGroupData[{
Cell[48914, 1048, 1382, 33, 75, "Input"],
Cell[50299, 1083, 3398, 67, 356, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53746, 1156, 666, 17, 77, "Section"],
Cell[54415, 1175, 4819, 69, 45, "Input"],
Cell[59237, 1246, 183, 4, 45, "Input"],
Cell[59423, 1252, 108, 1, 49, "Text"],
Cell[CellGroupData[{
Cell[59556, 1257, 411, 10, 45, "Input"],
Cell[59970, 1269, 300, 4, 45, "Output"]
}, Open  ]],
Cell[60285, 1276, 101, 1, 49, "Text"],
Cell[CellGroupData[{
Cell[60411, 1281, 1165, 31, 104, "Input"],
Cell[61579, 1314, 1775, 29, 104, "Output"]
}, Open  ]],
Cell[63369, 1346, 416, 6, 49, "Text"],
Cell[63788, 1354, 553, 12, 84, "Input"],
Cell[64344, 1368, 224, 3, 49, "Text"],
Cell[CellGroupData[{
Cell[64593, 1375, 1195, 28, 75, "Input"],
Cell[65791, 1405, 2446, 47, 59, "Output"]
}, Open  ]],
Cell[68252, 1455, 186, 2, 49, "Text"],
Cell[CellGroupData[{
Cell[68463, 1461, 800, 15, 45, "Input"],
Cell[69266, 1478, 1644, 23, 45, "Output"]
}, Open  ]],
Cell[70925, 1504, 480, 11, 49, "Text"],
Cell[71408, 1517, 1228, 21, 81, "Input"],
Cell[72639, 1540, 220, 3, 49, "Text"],
Cell[72862, 1545, 1570, 35, 75, "Input"],
Cell[74435, 1582, 327, 4, 49, "Text"],
Cell[74765, 1588, 1254, 37, 143, "Input"],
Cell[76022, 1627, 212, 3, 49, "Text"],
Cell[76237, 1632, 886, 19, 87, "Input"],
Cell[77126, 1653, 146, 2, 49, "Text"],
Cell[77275, 1657, 1622, 42, 133, "Input"],
Cell[78900, 1701, 311, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[79236, 1709, 858, 18, 75, "Input"],
Cell[80097, 1729, 9836, 176, 561, "Output"]
}, Open  ]],
Cell[89948, 1908, 404, 5, 49, "Text"],
Cell[90355, 1915, 271, 6, 45, "Input"],
Cell[90629, 1923, 877, 21, 75, "Input"],
Cell[91509, 1946, 190, 3, 49, "Text"],
Cell[91702, 1951, 592, 11, 45, "Input"],
Cell[CellGroupData[{
Cell[92319, 1966, 973, 19, 45, "Input"],
Cell[93295, 1987, 1693, 40, 340, "Output"]
}, Open  ]],
Cell[95003, 2030, 89, 1, 49, "Text"],
Cell[CellGroupData[{
Cell[95117, 2035, 1139, 25, 75, "Input"],
Cell[96259, 2062, 2454, 47, 345, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98750, 2114, 652, 19, 75, "Input"],
Cell[99405, 2135, 1318, 32, 356, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> lotka-volterra.c <==
/* 
 * Competitive Lotka Volterra with sequences
 * by Tommaso Biancalani (tommaso.biancalani@gmail.com)
 * 
 * On linux, it compiles with: 
 * gcc LV_var.c -lgsl -lgslcblas -lm -Wall -o "lotka-volterra" 
 *
 * It requires the GSL (GNU Scientific Library)
 * 
 * (-) Gillespie algorythm
 * (-) dynamic sampled
 * (-) GSL Mersenne-Twister random generator
 * 
 * What the code does:
 * 	It inits the system around the FP and outputs the dynamics on stdout
 */

#include <stdio.h>
#include <string.h>
#include <unistd.h>
#include <stdlib.h>
#include <sys/types.h> 
#include <sys/types.h> 
#include <sys/stat.h> 
#include <fcntl.h> 
#include <sys/time.h>
#include <time.h>
#include <sys/select.h>
#include <math.h>

// special function
#include <gsl/gsl_math.h>
#include <gsl/gsl_sf_exp.h>

// Random generator
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

/** Globals **/
#define R_CONST		1.			// Competition Length
#define	V_CONST		100.		// System size (DOUBLE!).
#define	T_SAMP		1. 			// Print output every T_SAMP
#define	TOT_TIME	100. 		// (double) Evolve the system until t/V = TOT_TIME
#define	SIGMA		2			// Competition kernel exponent

/**********************************************************/
/* 
	Sequence space definition
	(The sequences are called 'genomes')
*/
typedef char GENOME_S;
typedef unsigned int GENOME_N;
#define	C_CONST	5.52486			// Sum over competition kernel columns
#define L 	3					// phenotype length
#define NUM_GENOMES	54			// == DELTA[1]*..*DELTA[L]
const int DELTA[L] = {3,9,2};  // It specifies the sequence space
GENOME_S *genome_0 = "000";
GENOME_S genome_db[NUM_GENOMES][L+1]; //+1 is needed for the \0 character

/**********************************************************/
#define A(k1,k2) (k1)+2*(k2) 		// reaction k1 - genome k2
FILE *out;
unsigned int *org; 

// GSL Random Generator (Mersenne Twister)
const gsl_rng_type * rgT;
gsl_rng * rg;
double rn;
unsigned long int seed;
/**********************************************************/

 /*******************************************
 * 	Convert a genome from number to string.
 ********************************************/
GENOME_S *genome_num2str(GENOME_N I)
{
	int l;
	GENOME_S *tbl = "0123456789abcdefghijklmnopqrstuvwxyz"; // The alphabet. Max base: 36
	GENOME_S *out;
	out = (GENOME_S *) malloc(sizeof(GENOME_S)*L); // alloca il genoma
	memcpy(out, genome_0, sizeof(GENOME_S)*L);	// lo inizializza a zero
	int len = L-1;
	//do { out[len--] = tbl[I % ALPH_SIZE]; } while(I /= ALPH_SIZE);
	for(l=0; 1; l++) { out[len--] = tbl[I % DELTA[l]]; if((I /= DELTA[l])==0) break;}
	return out;
}

/*** 
 * Ritorna la distanza di Hamming tra i genomi I e J
 ***/
unsigned int Hamming_dist(GENOME_S *genome_I, GENOME_S *genome_J) 
{	
	int l;
	unsigned int ham_dist=L;	
	for(l=0;l<L;l++)
		if(genome_I[l]-genome_J[l]==0) ham_dist--;
	return ham_dist;
}

/*** 
 * Calcola il competition rate di I per effetto di J
 ***/
double G_IJ(GENOME_S *genome_I, GENOME_S *genome_J) {
	double arg;
	arg = gsl_pow_int( ((double)Hamming_dist(genome_I,genome_J))/R_CONST, SIGMA);
	return gsl_sf_exp(-arg);
}

/*** 
 * Gillespie's dynamic
 ***/
int gillespie_evolve()
{
	GENOME_N I, J; 					// ind. genomes
	int k;								// ind. reaction

	long int step; 	// ind. no. of iterations
	int sample_step; 	// ind. no. of steps effectively produced

	double tau, t; 	// stochastic times
	//double *h;
	double *T_rates; // Transition rates
	double T_sum, Tr2, T_tmp; 

	double rn; // rand number
	//double *X;

	T_rates = (double *)malloc(sizeof(double)*NUM_GENOMES*2);
	if(T_rates == NULL) return 124; // no memory?
	
	// Main Loop
	t=0.; step=0; sample_step=0;
	while(t < TOT_TIME)
	{
		
		// Output as soon as it gets to the next sampled time 
		if(t > (double) (T_SAMP*sample_step))
		{
			for(I=0; I<NUM_GENOMES; I++) {
				fprintf(out, "%.3f ", org[I]/V_CONST);
			} // I
			fprintf(out, "\n");
			sample_step++;
		}
		
		// Compute transiton rates
		for (I=0; I<NUM_GENOMES; I++) { // cycle over all genomes
			T_rates[A(0,I)] = org[I]; 	// 0 = birth
			T_rates[A(1,I)] = 0.; 		// 1 = death
			for(J=0; J<NUM_GENOMES; J++) {
				T_rates[A(1,I)] += G_IJ(genome_db[I], genome_db[J])*org[J];	
			} // J
			T_rates[A(1,I)] *= org[I]/(V_CONST*C_CONST);		// death
		} // I
		
		// Compute total transition rate
		T_sum = 0.;
		for(I=0; I<NUM_GENOMES; I++) {
			T_sum += T_rates[A(0,I)] + T_rates[A(1,I)];
		} // I
	
		// Generate next reaction time (tau)
		rn = gsl_rng_uniform_pos(rg);
		tau = (1./T_sum)*log(1./rn);
		
		// Update current time
		t += tau;
		
		// Generate what reaction kind has happened and on which species
		Tr2 = gsl_rng_uniform_pos(rg)*T_sum;  
		T_tmp = 0.;
		for (I=0; I<NUM_GENOMES; I++) { // cycle over all genomes
			for(k=0; k<2; k++) { //
				T_tmp += T_rates[A(k,I)];
				if(T_tmp >= Tr2) goto gotten;
			}
		} // I
		gotten:

		// Execute reaction kind i on species k
		switch(k) // which kind
		{
			// BIRTH 
			case 0: 
				org[I]++;
			break;
			
			// DEATH
			case 1: 
				org[I]--;
			break;
		}
		
		// update step
		step = step+1;
		
	} // main loop
	
	return 0;
} // gillespe_evolve()

/***
 * Main Function
 ***/
int main(int argc, char * argv[])
{
	GENOME_N I; // indexes the genomes

	// Init random generator
	srand(time(NULL));
	seed = (unsigned long int)rand();
	rgT = gsl_rng_default; // default = Mersenne Twister
	rg = gsl_rng_alloc (rgT);
	gsl_rng_set (rg, seed);
	
	// Init. the organisms, e.g. org[23] = no. of organisms with genome 23
	// unsigned int == up to 2^32 = 4*10^9
	org = (unsigned int *)malloc(sizeof(unsigned int)*NUM_GENOMES);
	if(org == NULL) return 123; // no memory?
	
	// Init system at FP X_I = 1
	for (I=0; I<NUM_GENOMES; I++) {
		org[I] = V_CONST;
	} 
	out = stdout;

	// Init genome space
	for(I=0; I<NUM_GENOMES; I++)
	{
		strcpy(genome_db[I], genome_num2str(I));
	}
	
	gillespie_evolve(); // take a measure
	
	fclose(out);
	gsl_rng_free(rg);
	return 0;
} // main



